Meson production in air showers and the search for light exotic particles

Decays of mesons produced in cosmic ray induced air showers in Earth's atmosphere can lead to a flux of light exotic particles which can be detected in underground experiments. We evaluate the energy spectra of the light neutral mesons $\pi^0$, $\eta$, $\rho^0$, $\omega$, $\phi$ and $J/\psi$ produced in interactions of cosmic ray protons and helium nuclei with air using QCD inspired event generators. Summing up the mesons produced in the individual hadronic interactions of air showers, we obtain the resulting fluxes of undecayed mesons. As an application, we re-consider the case of millicharged particles created in the electromagnetic decay channels of neutral mesons.

==> anc/Jpsi.dat <==
4.398e+00 6.352e+00 9.177e+00 1.326e+01 1.916e+01 2.770e+01 4.004e+01 5.787e+01 8.364e+01 1.209e+02 1.748e+02 2.526e+02 3.651e+02 5.278e+02 7.628e+02 1.103e+03 1.594e+03 2.304e+03 3.330e+03 4.813e+03 6.957e+03 1.006e+04 1.454e+04 2.101e+04 3.037e+04
0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00
0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00
3.575e-19 6.061e-14 2.179e-12 7.159e-12 8.591e-12 1.051e-11 6.918e-12 3.243e-12 1.789e-12 6.567e-13 3.329e-13 1.104e-13 6.073e-14 1.841e-14 7.902e-15 3.606e-15 1.463e-15 6.524e-16 2.912e-16 1.035e-16 3.863e-17 1.229e-17 4.228e-18 1.722e-18 4.078e-19


==> anc/eta.dat <==
2.297e-02 2.762e-02 3.320e-02 3.992e-02 4.799e-02 5.770e-02 6.937e-02 8.340e-02 1.003e-01 1.205e-01 1.449e-01 1.742e-01 2.095e-01 2.518e-01 3.027e-01 3.639e-01 4.375e-01 5.259e-01 6.322e-01 7.600e-01 9.136e-01 1.098e+00 1.320e+00 1.587e+00 1.908e+00 2.294e+00 2.758e+00 3.316e+00 3.987e+00 4.793e+00 5.762e+00 6.928e+00 8.329e+00 1.001e+01 1.204e+01 1.447e+01 1.740e+01 2.092e+01 2.515e+01 3.024e+01 3.636e+01 4.371e+01 5.255e+01 6.318e+01 7.596e+01 9.133e+01 1.098e+02 1.320e+02 1.587e+02 1.908e+02 2.294e+02 2.758e+02 3.316e+02 3.987e+02 4.793e+02
1.204e-07 2.089e-07 3.846e-07 5.977e-07 1.115e-06 1.886e-06 3.189e-06 5.536e-06 9.345e-06 1.521e-05 2.365e-05 3.463e-05 4.807e-05 6.749e-05 9.612e-05 1.404e-04 2.069e-04 2.859e-04 3.651e-04 4.363e-04 4.858e-04 5.054e-04 4.989e-04 4.724e-04 4.392e-04 3.932e-04 3.277e-04 2.595e-04 1.810e-04 1.081e-04 6.438e-05 3.874e-05 2.346e-05 1.404e-05 8.521e-06 5.055e-06 2.971e-06 1.754e-06 1.037e-06 6.094e-07 3.588e-07 2.121e-07 1.258e-07 7.441e-08 4.430e-08 2.652e-08 1.595e-08 9.596e-09 5.860e-09 3.594e-09 2.200e-09 1.349e-09 8.290e-10 5.066e-10 3.074e-10
4.691e-09 1.456e-08 3.868e-08 5.161e-08 1.108e-07 1.743e-07 3.855e-07 5.572e-07 1.087e-06 1.866e-06 3.094e-06 5.293e-06 8.867e-06 1.450e-05 2.332e-05 3.754e-05 5.569e-05 8.180e-05 1.112e-04 1.445e-04 1.804e-04 2.156e-04 2.350e-04 2.376e-04 2.246e-04 2.058e-04 1.761e-04 1.366e-04 9.367e-05 5.947e-05 3.717e-05 2.307e-05 1.410e-05 8.727e-06 5.286e-06 3.189e-06 1.930e-06 1.135e-06 6.847e-07 4.044e-07 2.403e-07 1.419e-07 8.505e-08 5.093e-08 3.047e-08 1.899e-08 1.140e-08 7.047e-09 4.262e-09 2.659e-09 1.635e-09 1.016e-09 6.048e-10 3.697e-10 2.239e-10
4.669e-11 4.849e-11 1.549e-10 2.057e-10 3.371e-10 6.277e-10 9.886e-10 1.754e-09 2.833e-09 5.078e-09 8.340e-09 1.452e-08 2.364e-08 3.806e-08 5.699e-08 8.444e-08 1.236e-07 1.761e-07 2.458e-07 3.314e-07 4.317e-07 5.428e-07 6.578e-07 7.714e-07 8.797e-07 9.792e-07 1.063e-06 1.133e-06 1.184e-06 1.209e-06 1.219e-06 1.200e-06 1.158e-06 1.095e-06 1.005e-06 8.974e-07 7.709e-07 6.379e-07 5.079e-07 3.861e-07 2.829e-07 1.985e-07 1.301e-07 7.808e-08 4.634e-08 2.769e-08 1.684e-08 1.020e-08 6.218e-09 3.808e-09 2.341e-09 1.439e-09 8.910e-10 5.452e-10 3.360e-10


==> anc/example.py <==
# -----------------------------------------------------------------------------
# This is an example of how to use the tabulated fluxes of the atmospheric
# undecayed neutral mesons pi0, rho, eta, omega, phi and J/psi by
# M. Kachelriess and J. Tjemsland (2021).
#
# The tabulated files include four lines each:
#   First line:
#        meson momentum in GeV
#   Second line:
#        flux computed using DPMJET III with threshold E_lab = 2 GeV/n
#   Third line:
#        flux computed using Sibyll 2.3 with threshold E_lab = 8 GeV/n
#   Fourth line:
#        flux computed using Pythia 8.3 with thershold E_lab = 60 GeV/n
# The fluxes are given in units of 1/(cm^2 s sr).
#
# DPMJET is preferred due to the low threshold. The difference between DPMJET
# and Sibyll can be used as an estimate of the uncertainties. Note that J/psi
# is only computed using Pythia 8.3.
# -----------------------------------------------------------------------------

import numpy as np
import matplotlib.pyplot as plt

mesons = [    "pi0",  "rho",   "eta", "omega",    "phi",   "Jpsi"]
masses = [ .1349770, .77526, .547862,  .78265, 1.019461, 3.096900]
labels = [r"$pi^0$", r"$\rho$", r"$\eta$", r"$\omega$",
	r"$\phi$", r"$J/\psi\times 10^3$"]

plt.figure()
plt.plot([], [], "k-", label="DPMJET III")
plt.plot([], [], "k--", label="Sibyll 2.3")
plt.plot([], [], "k:", label="Pythia 8.3")

for i in range(len(mesons)):
	
	# Load table for the current meson
	# [Momentum, DPMJET flux, Sibyll flux, Pythia flux]
	[p, dpmjet, sibyll, pythia] = np.loadtxt(mesons[i] + ".dat")
	E = (p**2 + masses[i]**2)**.5 # Energy

	if mesons[i] == "Jpsi":
		# J/psi is only included for Pythia
		# Multiply by a constant factor to make the figure clearer
		plt.plot(E/masses[i], 1e3*pythia, ":C%i"%(i))
	else:
		# We plot only the fluxes from DPMJET and Sibyll to 
		# make the figure clearer
		plt.plot(E/masses[i], dpmjet, "-C%i"%(i))
		plt.plot(E/masses[i], sibyll, "--C%i"%(i))
		plt.fill_between(E/masses[i], dpmjet, sibyll, alpha=0.2)

	plt.plot([], [], "-C%i"%(i), label=labels[i])

plt.title("Atmospheric neutral meson flux")
plt.xscale("log"); plt.yscale("log")
plt.xlabel(r"$E/m$"); plt.ylabel(r"$\Phi\;\; [(\mathrm{cm^2s\;sr})^{-1}]$")
plt.xlim(1.1, 500); plt.ylim(1e-10, 0.04)
plt.legend(ncol=3); plt.tight_layout(); plt.show()

==> anc/omega.dat <==
1.206e-01 1.449e-01 1.742e-01 2.095e-01 2.518e-01 3.028e-01 3.640e-01 4.376e-01 5.260e-01 6.323e-01 7.601e-01 9.138e-01 1.098e+00 1.321e+00 1.587e+00 1.908e+00 2.294e+00 2.758e+00 3.316e+00 3.987e+00 4.793e+00 5.762e+00 6.928e+00 8.329e+00 1.001e+01 1.204e+01 1.447e+01 1.740e+01 2.092e+01 2.515e+01 3.024e+01 3.636e+01 4.371e+01 5.255e+01 6.318e+01 7.596e+01 9.133e+01 1.098e+02 1.320e+02 1.587e+02 1.908e+02 2.294e+02 2.758e+02 3.316e+02 3.987e+02 4.793e+02 5.762e+02 6.928e+02
2.954e-06 4.318e-06 6.349e-06 9.061e-06 1.319e-05 2.064e-05 3.275e-05 5.329e-05 8.442e-05 1.261e-04 1.769e-04 2.272e-04 2.631e-04 2.829e-04 2.892e-04 2.893e-04 2.733e-04 2.414e-04 1.981e-04 1.417e-04 8.652e-05 5.240e-05 3.242e-05 1.988e-05 1.213e-05 7.300e-06 4.368e-06 2.612e-06 1.575e-06 9.410e-07 5.654e-07 3.387e-07 2.034e-07 1.217e-07 7.299e-08 4.385e-08 2.632e-08 1.594e-08 9.706e-09 5.951e-09 3.629e-09 2.237e-09 1.379e-09 8.507e-10 5.216e-10 3.189e-10 1.938e-10 1.172e-10
2.349e-08 5.309e-08 9.247e-08 2.823e-07 7.016e-07 1.557e-06 2.990e-06 5.896e-06 1.235e-05 1.992e-05 3.116e-05 4.582e-05 6.069e-05 7.521e-05 8.633e-05 9.174e-05 9.504e-05 8.936e-05 7.411e-05 5.498e-05 3.594e-05 2.354e-05 1.517e-05 9.683e-06 6.089e-06 3.847e-06 2.408e-06 1.509e-06 9.427e-07 5.730e-07 3.522e-07 2.095e-07 1.290e-07 7.817e-08 4.832e-08 2.943e-08 1.793e-08 1.090e-08 6.868e-09 4.190e-09 2.610e-09 1.589e-09 9.983e-10 6.185e-10 3.722e-10 2.256e-10 1.368e-10 8.096e-11
1.922e-09 2.978e-09 4.807e-09 7.657e-09 1.195e-08 1.944e-08 3.091e-08 4.910e-08 7.770e-08 1.212e-07 1.830e-07 2.698e-07 3.753e-07 5.100e-07 6.587e-07 8.240e-07 9.862e-07 1.137e-06 1.277e-06 1.388e-06 1.466e-06 1.514e-06 1.531e-06 1.507e-06 1.446e-06 1.354e-06 1.226e-06 1.071e-06 9.021e-07 7.258e-07 5.627e-07 4.144e-07 2.930e-07 1.922e-07 1.162e-07 6.953e-08 4.192e-08 2.543e-08 1.549e-08 9.533e-09 5.899e-09 3.650e-09 2.251e-09 1.395e-09 8.617e-10 5.334e-10 3.277e-10 2.029e-10


==> anc/phi.dat <==
4.376e-01 5.261e-01 6.324e-01 7.603e-01 9.139e-01 1.099e+00 1.321e+00 1.588e+00 1.909e+00 2.294e+00 2.758e+00 3.316e+00 3.987e+00 4.793e+00 5.762e+00 6.928e+00 8.329e+00 1.001e+01 1.204e+01 1.447e+01 1.740e+01 2.092e+01 2.515e+01 3.024e+01 3.636e+01 4.371e+01 5.255e+01 6.318e+01 7.596e+01 9.133e+01 1.098e+02 1.320e+02 1.587e+02 1.908e+02 2.294e+02 2.758e+02 3.316e+02 3.987e+02 4.793e+02 5.762e+02 6.928e+02 8.329e+02 1.001e+03
7.731e-09 1.521e-08 3.201e-08 7.963e-08 1.711e-07 3.136e-07 5.311e-07 9.012e-07 1.439e-06 1.954e-06 2.345e-06 2.464e-06 2.287e-06 1.818e-06 1.256e-06 8.397e-07 5.686e-07 4.514e-07 3.764e-07 2.541e-07 1.489e-07 8.694e-08 5.139e-08 3.016e-08 1.778e-08 1.062e-08 6.246e-09 3.758e-09 2.237e-09 1.357e-09 8.237e-10 5.054e-10 3.047e-10 1.879e-10 1.171e-10 7.178e-11 4.456e-11 2.710e-11 1.666e-11 9.933e-12 5.841e-12 3.486e-12 2.006e-12
5.558e-14 7.448e-11 1.886e-09 8.484e-09 8.759e-09 1.796e-08 5.842e-08 1.688e-07 3.837e-07 5.817e-07 7.070e-07 6.451e-07 5.310e-07 5.827e-07 1.200e-06 1.471e-06 1.211e-06 6.909e-07 4.476e-07 2.610e-07 1.679e-07 9.831e-08 5.922e-08 3.647e-08 2.252e-08 1.402e-08 8.019e-09 4.849e-09 3.120e-09 1.777e-09 1.070e-09 6.607e-10 3.777e-10 2.334e-10 1.400e-10 8.406e-11 5.158e-11 3.085e-11 1.833e-11 1.089e-11 6.438e-12 3.593e-12 2.096e-12
6.577e-12 1.259e-11 6.225e-11 2.333e-10 4.882e-10 1.341e-09 2.695e-09 5.529e-09 9.605e-09 1.555e-08 2.299e-08 3.142e-08 3.933e-08 4.629e-08 5.216e-08 5.610e-08 5.695e-08 5.505e-08 5.097e-08 4.547e-08 3.717e-08 2.870e-08 2.048e-08 1.430e-08 8.960e-09 5.555e-09 3.262e-09 1.913e-09 1.139e-09 6.881e-10 4.126e-10 2.541e-10 1.548e-10 9.680e-11 5.923e-11 3.778e-11 2.264e-11 1.388e-11 8.406e-12 5.450e-12 3.293e-12 2.010e-12 1.245e-12


==> anc/pi0.dat <==
1.322e-02 1.589e-02 1.911e-02 2.297e-02 2.762e-02 3.320e-02 3.991e-02 4.799e-02 5.769e-02 6.935e-02 8.337e-02 1.002e-01 1.205e-01 1.448e-01 1.741e-01 2.093e-01 2.516e-01 3.025e-01 3.636e-01 4.372e-01 5.256e-01 6.319e-01 7.596e-01 9.133e-01 1.098e+00 1.320e+00 1.587e+00 1.908e+00 2.294e+00 2.758e+00 3.316e+00 3.987e+00 4.793e+00 5.762e+00 6.928e+00 8.329e+00 1.001e+01 1.204e+01 1.447e+01 1.740e+01 2.092e+01 2.515e+01 3.024e+01 3.636e+01 4.371e+01 5.255e+01 6.318e+01 7.596e+01 9.133e+01 1.098e+02 1.320e+02
1.375e-04 2.029e-04 3.006e-04 4.402e-04 6.337e-04 8.845e-04 1.186e-03 1.517e-03 1.955e-03 2.588e-03 3.669e-03 5.642e-03 9.206e-03 1.514e-02 2.143e-02 2.306e-02 2.069e-02 1.741e-02 1.592e-02 1.504e-02 1.320e-02 1.012e-02 7.102e-03 5.225e-03 4.214e-03 3.397e-03 2.570e-03 1.975e-03 1.546e-03 1.171e-03 8.352e-04 5.412e-04 3.086e-04 1.795e-04 1.076e-04 6.413e-05 3.883e-05 2.290e-05 1.347e-05 7.843e-06 4.585e-06 2.675e-06 1.567e-06 9.238e-07 5.407e-07 3.192e-07 1.885e-07 1.119e-07 6.705e-08 4.025e-08 2.440e-08
4.676e-07 8.357e-07 1.369e-06 2.236e-06 4.077e-06 6.842e-06 1.211e-05 1.956e-05 3.271e-05 5.310e-05 8.446e-05 1.283e-04 1.911e-04 2.741e-04 3.718e-04 4.802e-04 5.900e-04 6.812e-04 7.542e-04 8.127e-04 8.582e-04 8.831e-04 9.106e-04 9.541e-04 1.092e-03 1.284e-03 1.326e-03 1.205e-03 9.968e-04 7.644e-04 5.339e-04 3.455e-04 2.112e-04 1.293e-04 8.415e-05 5.449e-05 3.378e-05 2.080e-05 1.290e-05 7.898e-06 4.775e-06 2.875e-06 1.732e-06 1.032e-06 6.158e-07 3.697e-07 2.200e-07 1.328e-07 7.990e-08 4.786e-08 2.898e-08
1.081e-09 1.936e-09 3.567e-09 6.159e-09 1.090e-08 1.837e-08 3.065e-08 5.154e-08 8.543e-08 1.408e-07 2.214e-07 3.433e-07 5.163e-07 7.449e-07 1.044e-06 1.401e-06 1.817e-06 2.284e-06 2.779e-06 3.255e-06 3.705e-06 4.170e-06 4.641e-06 5.091e-06 5.499e-06 5.861e-06 6.176e-06 6.433e-06 6.608e-06 6.702e-06 6.711e-06 6.642e-06 6.465e-06 6.206e-06 5.864e-06 5.421e-06 4.893e-06 4.313e-06 3.676e-06 3.042e-06 2.406e-06 1.839e-06 1.353e-06 9.592e-07 6.571e-07 4.239e-07 2.530e-07 1.495e-07 8.932e-08 5.361e-08 3.255e-08


==> anc/rho.dat <==
1.206e-01 1.449e-01 1.742e-01 2.095e-01 2.518e-01 3.028e-01 3.640e-01 4.376e-01 5.260e-01 6.323e-01 7.601e-01 9.138e-01 1.098e+00 1.321e+00 1.587e+00 1.908e+00 2.294e+00 2.758e+00 3.316e+00 3.987e+00 4.793e+00 5.762e+00 6.928e+00 8.329e+00 1.001e+01 1.204e+01 1.447e+01 1.740e+01 2.092e+01 2.515e+01 3.024e+01 3.636e+01 4.371e+01 5.255e+01 6.318e+01 7.596e+01 9.133e+01 1.098e+02 1.320e+02 1.587e+02 1.908e+02 2.294e+02 2.758e+02 3.316e+02 3.987e+02 4.793e+02 5.762e+02 6.928e+02
8.452e-06 1.149e-05 1.495e-05 1.962e-05 2.629e-05 3.638e-05 5.324e-05 9.596e-05 2.100e-04 3.711e-04 4.558e-04 4.017e-04 3.560e-04 3.470e-04 3.381e-04 3.281e-04 3.141e-04 2.798e-04 2.218e-04 1.546e-04 9.259e-05 5.569e-05 3.423e-05 2.082e-05 1.268e-05 7.610e-06 4.563e-06 2.731e-06 1.633e-06 9.788e-07 5.886e-07 3.535e-07 2.121e-07 1.266e-07 7.578e-08 4.561e-08 2.733e-08 1.654e-08 1.010e-08 6.186e-09 3.766e-09 2.323e-09 1.429e-09 8.829e-10 5.424e-10 3.307e-10 2.021e-10 1.219e-10
2.104e-08 4.434e-08 1.886e-07 2.489e-07 8.998e-07 1.892e-06 3.843e-06 7.766e-06 1.414e-05 2.415e-05 3.700e-05 5.170e-05 6.961e-05 8.605e-05 9.932e-05 1.090e-04 1.113e-04 1.030e-04 8.637e-05 6.368e-05 4.170e-05 2.719e-05 1.758e-05 1.125e-05 7.087e-06 4.424e-06 2.808e-06 1.743e-06 1.103e-06 6.658e-07 4.118e-07 2.539e-07 1.531e-07 9.305e-08 5.680e-08 3.506e-08 2.145e-08 1.319e-08 8.227e-09 5.096e-09 3.108e-09 1.941e-09 1.199e-09 7.203e-10 4.456e-10 2.687e-10 1.662e-10 9.556e-11
1.754e-09 3.150e-09 5.026e-09 8.217e-09 1.268e-08 2.030e-08 3.166e-08 4.990e-08 7.760e-08 1.173e-07 1.760e-07 2.554e-07 3.578e-07 4.815e-07 6.234e-07 7.798e-07 9.387e-07 1.087e-06 1.233e-06 1.353e-06 1.443e-06 1.500e-06 1.520e-06 1.510e-06 1.458e-06 1.364e-06 1.242e-06 1.090e-06 9.198e-07 7.447e-07 5.771e-07 4.270e-07 3.021e-07 1.985e-07 1.198e-07 7.181e-08 4.343e-08 2.650e-08 1.610e-08 9.916e-09 6.119e-09 3.801e-09 2.353e-09 1.459e-09 9.050e-10 5.607e-10 3.471e-10 2.132e-10

